Some Essential Constructive Foundations for Systems and Control

This work develops several constructive foundations for systems and control within Bishop-style constructive mathematics. For an engineer, the guiding principle is that an object claimed to exist, such as a trajectory, an optimal control law, a selector, or a viable solution, should come with finite data and an operation computing approximations to any prescribed precision. The style remains close to classical analysis, but existential statements are organized so that their computational content is visible. The paper begins with elementary geometric data in finite-dimensional Euclidean spaces: blocks, multiblocks, representable sets, regular functions, and certified integrals. This set-first integration route is meant to complement, rather than replace, abstract constructive integration theories such as Daniell-type or integration-space approaches. The developed apparatus is then applied to a constructive functional extremum-value theorem, selector extraction for multifunctions, Filippov-type and viable solutions of differential inclusions, regular probability densities, controlled Markov chains, and empirical density certificates. A short account of resolvent projectors and linear stability is included for completeness.

==> gfx/export_tikz.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
OUT="$ROOT/gfx/exported"
BUILD="$OUT/.build"

mkdir -p "$OUT" "$BUILD"

for tikz in "$ROOT"/gfx/*.tikz; do
	name="$(basename "$tikz" .tikz)"
	tex="$BUILD/$name.tex"
	pdf="$OUT/$name.pdf"
	svg="$OUT/$name.svg"

	cat > "$tex" <<TEX
\\documentclass[tikz,border=2pt]{standalone}
\\usepackage{amsmath,amssymb,mathtools,xspace}
\\usepackage{xcolor}
\\usepackage{tikz}
\\usetikzlibrary{arrows.meta,calc,patterns}
\\input{$ROOT/preamble.tex}
\\begin{document}
\\input{$tikz}
\\end{document}
TEX

	pdflatex -interaction=nonstopmode -halt-on-error -output-directory="$BUILD" "$tex" >/dev/null
	cp "$BUILD/$name.pdf" "$pdf"
	inkscape "$pdf" --export-type=svg --export-filename="$svg" >/dev/null 2>&1
done

echo "Exported standalone PDFs and SVGs to $OUT"

